LiteX: an open-source SoC builder and library based on Migen Python DSL

LiteX is a GitHub-hosted SoC builder / IP library and utilities that can be used to create SoCs and full FPGA designs. Besides being open-source and BSD licensed, its originality lies in the fact that its IP components are entirely described using Migen Python internal DSL, which simplifies its design in depth. LiteX already supports various softcores CPUs and essential peripherals, with no dependencies on proprietary IP blocks or generators. This paper provides an overview of LiteX: two real SoC designs on FPGA are presented. They both leverage the LiteX approach in terms of design entry, libraries and integration capabilities. The first one is based on RISC-V core, while the second is based on a LM32 core. In the second use case, we further demonstrate the use of a fully open-source toolchain coupled with LiteX.

==> blinker.py <==
from migen import *
from migen.fhdl import verilog

class Blinker(Module):
    def __init__(self, sys_clk_freq, period):
        self.led = led = Signal()

        # # #

        toggle = Signal()
        counter_preload = int(sys_clk_freq*period/2)
        counter = Signal(max=counter_preload + 1)

        self.comb += toggle.eq(counter == 0)
        self.sync += \
            If(toggle,
                led.eq(~led),
                counter.eq(counter_preload)
            ).Else(
                counter.eq(counter - 1)
            )

# Create a 10Hz blinker from a 100MHz system clock.
blinker = Blinker(sys_clk_freq=100e6, period=1e-1)
print(verilog.convert(blinker, {blinker.led}))


==> versa_ecp5.py <==
from migen import *

from litex.boards.platforms import versa_ecp5

from litex.soc.cores.clock import *
from litex.soc.integration.soc_sdram import *
from litex.soc.integration.builder import *

from litedram.modules import AS4C32M16
from litedram.phy import GENSDRPHY


class _CRG(Module):
    def __init__(self, platform):
        self.clock_domains.cd_sys = ClockDomain()
        self.clock_domains.cd_sys_ps = ClockDomain()

        # # #

        # clk / rst
        clk100 = platform.request("clk100")
        rst_n = platform.request("rst_n")
        platform.add_period_constraint(clk100, 10.0)

        # pll
        self.submodules.pll = pll = ECP5PLL()
        self.comb += pll.reset.eq(~rst_n)
        pll.register_clkin(clk100, 100e6)
        pll.create_clkout(self.cd_sys, 50e6)
        pll.create_clkout(self.cd_sys_ps, 50e6,
            phase=90)
        self.comb += self.cd_sys.rst.eq(~rst_n)

        # sdram clock
        sdram_clock = platform.request("sdram_clock")
        self.comb += sdram_clock.eq(sdram_ps_clk)

class BaseSoC(SoCSDRAM):
    def __init__(self, **kwargs):
        platform = versa_ecp5.Platform(
            toolchain="trellis")
        sys_clk_freq = int(50e6)
        SoCSDRAM.__init__(self, platform,
            cpu_type="vexriscv", l2_size=32,
            clk_freq=sys_clk_freq,
            integrated_rom_size=0x8000)

        self.submodules.crg = _CRG(platform)

        self.submodules.sdrphy = GENSDRPHY(
            platform.request("sdram"))
        sdram_module = AS4C32M16(sys_clk_freq, "1:1")
        self.register_sdram(self.sdrphy,
            sdram_module.geom_settings,
            sdram_module.timing_settings)

soc = BaseSoC()
builder = Builder(soc)
builder.build()
